Frontier Lag: A Bibliometric Audit of Capability Misrepresentation in Academic AI Evaluation

LLM evaluations in applied domains tend to reflect models that were already outclassed at time of publication. We observe a publication elicitation gap: the distance between the AI systems generating the results reported in an academic paper and the AI systems that a current reader of that paper would reasonably assume are being referenced. We systematically sweep OpenAlex from 2022-01-01 to 2026-04-01 (n = 112,303 LLM keyword matches). Then, we identify what models were evaluated (n = 18,574 admissible records). We then rank each evaluated LLM against a frontier LLM based on the Epoch AI Capabilities Index (ECI), an aggregate LLM capability score. We find that the median paper's models are worse than the frontier LLM at the time of evaluation (a median gap of +10.45 ECI; H1, n = 12,668). The gap is increasing at a rate of +4.07 ECI per year (H2, nominal 95% CI [+3.75, +4.45]). An explicitly stated evaluation date can be found in only 18.4% of full-text papers. A Bayes-corrected 52.5% (95% CI: [47.3, 57.9]) of the abstracts audited discuss their conclusions in terms of "AI" as a category, rather than specific models. Just 2.2% of abstracts and 21.2% of full-text articles evaluating reasoning models disclose whether the models were tested with reasoning turned on or off (H4). We propose a solution to this problem that is distributed among authors, editors, and funders. First, reporting from authors; VERSIO-AI v1.2 is a proposed 13-item checklist to cover the configuration surface described herein. Second, enforcement from journal editors and peer reviewers. Third, conditioning grants on disclosure and providing API access.

==> anc/appendix_C_frozen_extraction_prompt.md <==
# Frozen extraction prompt

The production extraction prompt and its two full-text companion prompts are frozen, with SHA-256 content hashes computed over the concatenation of the static system prompt string and the static user-prompt template (paper text is injected via a template placeholder in the user prompt, so the deposited hash is invariant across the per-paper text the template is instantiated against). Truncated hashes appear in the manifest below; the production prompt file is on OSF, and the static components of the two full-text prompts are available from the authors on request.

| **Artefact**                             | **SHA-256**         |
|:-----------------------------------------|:--------------------|
| Production extraction prompt             | `ebeadb71…19159120` |
| Full-text eval-date & primary-model pass | `c25ab803…689e52d`  |
| Full-text six-field elicitation pass     | `702a9d88…de984b6`  |

The production prompt's full hex string is in the registered protocol on OSF; any re-run of the analysis must reproduce the same hashes to qualify as a replication.

Production extraction runs V4F at temperature 0.0, single-pass, free-text JSON. The ceiling is 1,800 max-completion tokens; the abstract truncation is 3,000 characters; concurrency runs 30-40.

## Scope-of-claim field

The `conclusion_framing` field (`ai_generic` vs `model_specific`) carries the interpretive-failure condition for H5 and is the primary input to the class-level-claim-share descriptive. The original design would have used `valence == negative` as a proxy, which confounded valence (direction) with framing (scope). The field is coded through a linguistic pattern match (the “generic-subject test”) refined by the six borderline-case disambiguation rules below, each addressing an empirically observed failure pattern.

## Borderline-case disambiguation rules

1.  **Determiner-headed collectives are anaphoric, not generic.** “All systems exhibit *X*” with prior named models is an anaphoric reference; code as `model_specific`. Contrast with bare plural “LLMs exhibit *X*” as generic.

2.  **Modifier-bounded generic terms remain generic.** “Commercial LLMs,” “open-source LLMs,” “reasoning-capable LLMs” are still generic subjects; code as `ai_generic`.

3.  **Hedged-generic constructions keep the generic term as subject.** “LLMs like ChatGPT-4,” “AI tools such as Claude” are generic subjects with an illustrative modifier; code as `ai_generic`.

4.  **Definite-specifier singulars are specific.** “The LLM tested,” “the evaluated system” refer to the tested instance; code as `model_specific`.

5.  **Forward-projection and implication sentences with generic subjects count as findings.** “AI could become…,” “LLMs may be ready…,” and implication sentences with generic subjects trigger `ai_generic`.

6.  **Category descriptors vs named artefacts.** “LLM-based methods” is a class-level claim (`ai_generic`) unless the subject is a named artefact (“LogReader,” “our RAG pipeline”), which is `model_specific`.

## Dev-set stability metrics

Two temperature-0 runs on the 600-paper development set, executed in parallel at concurrency 30 with wall time ∼83 seconds per run, yield the dev-set stability metrics:

- Inclusion flip rate: 3.0% (18 of 600).

- Valence stability on the both-included subset (*n* = 151): 94.7% (143 of 151).

- Framing stability on the both-included subset (*n* = 151): 88.7% (134 of 151).

- `ai_generic` rate across the two runs: 29.1% and 33.8% (mean ≈31.5%).

- Real-framing CFR at *τ* = 12 ECI with OR-3 elicitation and AND-2 interpretive: 12.2% and 13.6% across runs.

Two patterns dominate the residual 11.3% framing disagreement. One is motivation-vs-findings sentence classification in mixed-purpose closing paragraphs; the other, genuinely ambiguous constructions like “the leading LLMs.” These dev-set stability metrics are in-distribution to the prompt’s construction. The binding out-of-distribution validation is the dual-human gold-standard *κ* on the 177 both-included papers (§3.4; Appendix D.1), which clears the pre-registered *κ* ≥ 0.75 floor on `conclusion_framing` at *κ* = 0.760.

## Frozen-prompt commitment

The prompt hash is computed over the concatenation of the static system prompt and the static user-prompt template (the placeholder for paper text hashes as the literal placeholder string, not the per-paper injected text), and is reproduced in every extraction record. A re-run whose static prompt strings fail to hash to the deposited values does not qualify as a replication of the pre-registered analysis.


==> anc/chatgpt_ladder_dates.md <==
# ChatGPT availability dates (anti-hypothesis arm, Table 6)

Model (as scored for ECI): first date in ChatGPT (tiers); OpenAI source.

- GPT-3.5 Turbo (Jun 2023), standing in for ChatGPT at launch: 2022-11-30 (Free (research preview)); https://openai.com/index/chatgpt/
- GPT-4 (Mar 2023): 2023-03-14 (Plus); https://help.openai.com/en/articles/6825453-chatgpt-release-notes
- GPT-4 Turbo (Apr 2024), standing in for the unscored November 2023 GPT-4 Turbo: 2023-11-06, its API release; no OpenAI page we found dates it in ChatGPT
- GPT-4o (May 2024): 2024-05-13 (Free and Plus); https://openai.com/index/hello-gpt-4o/
- GPT-4o (Aug 2024): 2024-08-06, its API release; ChatGPT's GPT-4o update is dated 2024-08-12 in https://help.openai.com/en/articles/9624314-model-release-notes
- GPT-4o (Nov 2024): 2024-11-20 (all paid tiers); https://help.openai.com/en/articles/9624314-model-release-notes
- o1-preview: 2024-09-12 (Plus, Team); https://openai.com/index/introducing-openai-o1-preview/
- o1-mini: 2024-09-12 (Plus, Team); https://openai.com/index/introducing-openai-o1-preview/
- o1: 2024-12-05 (Pro; Plus and Team the same day; Enterprise 2024-12-12); https://openai.com/index/introducing-chatgpt-pro/
- o3-mini: 2025-01-31 (Free, Plus, Team, Pro); https://help.openai.com/en/articles/9624314-model-release-notes
- GPT-4.5: 2025-02-27 (Pro only at launch); https://help.openai.com/en/articles/9624314-model-release-notes
- GPT-4.1: 2025-05-14 (Plus, Pro, Team); https://help.openai.com/en/articles/9624314-model-release-notes
- o3: 2025-04-16 (Plus, Pro, Team); https://openai.com/index/introducing-o3-and-o4-mini/
- o4-mini: 2025-04-16 (Plus, Pro, Team; Free via 'Think'); https://openai.com/index/introducing-o3-and-o4-mini/
- o3-pro: 2025-06-10 (Pro and Team (Enterprise/Edu a week later)); https://help.openai.com/en/articles/9624314-model-release-notes
- GPT-5: 2025-08-07 (all tiers); https://help.openai.com/en/articles/6825453-chatgpt-release-notes
- GPT-5 Pro: 2025-08-07 (Pro and Team); https://help.openai.com/en/articles/6825453-chatgpt-release-notes
- GPT-5.1: 2025-11-12 (paid first (Pro, Plus, Go, Business), then free); https://openai.com/index/gpt-5-1/
- GPT-5.2: 2025-12-11 (paid plans first (Plus, Pro, Go, Business, Enterprise)); https://openai.com/index/introducing-gpt-5-2/
- GPT-5.2 Pro: 2025-12-11 (paid plans (page does not list which plans get Pro)); https://openai.com/index/introducing-gpt-5-2/
- GPT-5.4: 2026-03-05 (Plus, Team, Pro (as GPT-5.4 Thinking)); https://openai.com/index/introducing-gpt-5-4/
- GPT-5.4 Pro: 2026-03-05 (Pro and Enterprise); https://openai.com/index/introducing-gpt-5-4/

## Negative gaps under the anti-hypothesis row

| Relabelled papers | Stand-in model (ECI) | Used from | Evaluation dates | Frontier then (ECI) | Gap each |
|:---|:---|:---|:---|:---|:---|
| 212 | GPT-4 Turbo (Apr 2024) (127.665) | 2023-11-06, the API release of the unscored November 2023 GPT-4 Turbo | 2023-11-07 to 2024-02-13 | GPT-4 (Mar 2023) (126.169) | −1.496 |

The row's H1 frame has 365 negative gaps: these 212 and the 153 papers that are negative in the full frame.

# Frontier and o3 dates (main analysis)

For the frontier, four OpenAI models are dated to first public availability. Model: that date; source; the release-date table's date, which the evaluation-date clip and the H3 window use.

- GPT-4 (Mar 2023): 2023-03-14; https://help.openai.com/en/articles/6825453-chatgpt-release-notes; 2023-03-15
- GPT-5 Pro: 2025-08-07; https://help.openai.com/en/articles/6825453-chatgpt-release-notes; 2025-10-07
- GPT-5.1: 2025-11-12; https://openai.com/index/gpt-5-1/; 2025-11-13
- GPT-5.2 Pro: 2025-12-11; https://openai.com/index/introducing-gpt-5-2/; no entry

o3 has two dates:

- 2025-04-16, first public availability (https://openai.com/index/introducing-o3-and-o4-mini/): the evaluation-date clip and the frontier
- 2024-12-20, the date the frozen snapshot records as o3's release (its announcement): the H3 sibling test reads this recorded date (the ±90-day window, and release by the evaluation date)

84 of the 4,014 H3 papers take o3 as their highest-ECI sibling although they were evaluated before its public availability (primary models: o3-mini 36, o1 32, GPT-4.5 16); the H3 median is +12.63 ECI with them (n = 4,014) and without them (n = 3,930), and the H3 null is rejected either way.


==> anc/coverage_audit_detail.md <==
# Coverage representativeness audit

## Sampling frame

The pre-registered title-keyword query (§3.2) captures 112,303 OpenAlex records whose titles contain at least one of nine LLM-family terms (“large language model,” “LLM,” “GPT,” “ChatGPT,” “Claude,” “Gemini,” “PaLM,” “Llama,” “Mistral”). The residual pool is the four-filter intersection: OpenAlex records in concept topics `T11636` (*Natural language processing and large language models*) or `T10181` (*Artificial intelligence in healthcare*), publication date ≥ 2023, `work_type` ∈ {`article`, `preprint`}, not already in the integrated 112,303-paper corpus, for *N* = 132,899 records. The two topics subsume the audit’s five pre-registered domains without being co-extensive with them; `T10181` is medicine-heavy, `T11636` pools coding, scientific reasoning, and education with cross-domain NLP research. The intended-universe reach beyond these two topics is not audited in this subsection and is acknowledged as a residual limitation.

A stratified random sample of *n* = 9,815 is drawn from the residual pool and routed through the V4F two-stage production pipeline: the default-effort `ai_relevance` classifier (frozen prompt at `osf_submission/classifier_prompt_frozen.txt`) followed, on `ai_relevance`=true records (*n* = 2,354, 24.0%), by the max-effort v7.2 `inclusion_decision` extractor (prompt hash `ebeadb71…59120`). After re-attributing the 436 originally-sampled records absorbed into the integrated corpus by the post-cap title-keyword expansion (§3.2), the residual sample’s effective denominator is *n* = 9,379. Of that denominator, 3.58% comes back included (336/9,379; Wilson 95% CI \[3.22%, 3.98%\]). The title-keyword-captured in-corpus pool’s inclusion rate sits substantially higher (*n* = 18,574 included of 112,303 records, 16.5%), reflecting the title-keyword capture’s selective concentration on papers whose titles already name the model family. Extrapolating 3.58% to the residual population (*N* = 132,899; the 436 re-attributed records belong to the capped-out re-run, not to this pool) yields ∼ 4,761 additional LLM-evaluation papers (95% CI \[4,286, 5,287\]). Of the 18,574 included papers, 7,138 fall inside the pool’s own definition (the two topics, 2023 onwards, articles and preprints), so the like-for-like capture rate on `T11636` ∪ `T10181` is approximately 60% (7,138/(7,138 + 4,761); 95% CI \[57.4%, 62.5%\]).

## Outcome distributions: classifier-included residual vs in-corpus

Four outcome families enter the comparison: conclusion valence (four-way categorical), conclusion framing (binary), primary-model distribution (top twelve model tokens with in-corpus share ≥ 1%), and frontier-gap proxy (four quantile statistics computed under a uniform arena-first-seen-to-publication-year-midpoint proxy applicable to both samples). The frontier-gap proxy is coarser than the `eval_date`-anchored `frontier_gap_at_eval` the main text uses for the eval-date-dated subset; the two samples have incomparably small intersections with the dated subset, so the coarser proxy is the only test that applies symmetrically.

Residual-sample valence composition differs modestly from in-corpus composition: *χ*<sup>2</sup>(3) = 9.01 (*p* = 0.029), driven by a −5.7pp shift on *mixed* (*p* = 0.035) and a +3.1pp shift on *neutral* (*p* = 0.021); *negative* (+2.9pp, *p* = 0.18) and *positive* (−0.2pp, *p* = 0.92) do not differ at the per-cell level. The framing composition shifts by −7.6pp on `ai_generic` (residual 34.6% vs in-corpus 42.3%, *p* = 0.005, *χ*<sup>2</sup>(1) = 7.56, *p* = 0.006). Neither difference survives Bonferroni correction at *k* = 18 tests (per-test *α* = 0.0028).

The frontier-gap proxy (months from arena-first-seen of `primary_model` to publication-year midpoint) returns, on the *n* = 74-of-336 residual-sample subset with a computable proxy and the *n* = 6,126-of-18,574 in-corpus subset with the same computable proxy: residual median +10.7 months vs in-corpus +10.3; residual mean +12.6 vs +9.9; residual interquartile range \[+6.6, +18.8\] vs \[+5.2, +15.2\]. Mann-Whitney *U* = 270,112, *p* = 0.0043; Cohen’s *d* = 0.314. The location contrast is not significant at the Bonferroni-corrected threshold, though it is at nominal *α* = 0.05; with 74 residual papers carrying a computable proxy, the comparison has limited power, and the residual’s mean and upper quartile run higher, so the missed papers show no sign of lagging the frontier less than the captured ones.

Primary-model token shares shift compositionally. The residual sample over-represents the product-level token `chatgpt` (26.8% vs in-corpus 13.9%, +12.8pp, *p* \< 10<sup>−4</sup>); it under-represents the API-tier tokens `gpt-4` (−7.0pp, *p* = 0.0002) and `claude-3` (−1.9pp, *p* = 0.027). Papers whose titles name an API tier (`gpt-4`, `claude-3`) carry that token through to the abstract’s primary-model field at a higher rate than papers whose titles use product-level terminology (`ChatGPT`), and the title-keyword query preferentially captures the former.


==> anc/measurement_map.md <==
# Measurement map

| Outcome | Surface | Extraction artefact | *n* | Status |
|:---|:---|:---|:---|:---|
| H1 location (+10.45 ECI median) | Abstract + imputed eval-date | V4F + 180-day imputation | 12,668 | Confirmatory |
| H2 pooled trend (*β̂* = +4.07 ECI/yr) | Abstract + imputed eval-date | V4F + 180-day imputation + journal-cluster fit | 12,242 | Descriptive primary |
| H3 tier lag (+12.63 ECI median) | Abstract + imputed eval-date | V4F + within-family ±90d sibling lookup | 4,014 eligible papers | Confirmatory |
| H4 reasoning-mode disclosure (abstract) | Abstract | V4F production prompt | 1,044 reasoning-capable papers | Descriptive primary |
| H4 reasoning-mode disclosure (full text) | Full text | V4F hardened companion prompt | 524 reasoning-capable papers | Secondary |
| Eval-date disclosure (full text) | Full text | V4F hardened companion prompt | 4,757 extractable papers | Secondary |
| H5 compound failure (AND-of-two; 8.9%) | Abstract + V4F per-paper indicators | V4F production + admissibility lookup | 8,921 admissibility-expected papers | Descriptive primary |
| H5 compound failure (OR-of-two; 36.8%) | Abstract + V4F per-paper indicators | V4F production + admissibility lookup | 7,717 admissibility-expected papers | Sensitivity |
| Class-level claim share (52.5%; uncorrected trend OR = 1.23/yr) | Abstract, Bayes-corrected | V4F production + gold confusion matrix (*n* = 231) | 18,565 papers (level); 18,565 full corpus / 12,664 with ECI coverage (trend) | Descriptive primary (level + trend, single family member) |
| H6 valence asymmetry (*β̂*, mixed-effects) | Abstract | V4F + journal random intercept | — | Confirmatory (not rejected)<sup>a</sup> |
| Compound elicitation disclosure (full text) | Full text | V4F hardened companion prompt | 3,052 applicability-conditioned papers | Secondary |

<sup>a</sup>H6 did not meet the rejection rule: the pooled estimate is −0.29 ECI (nominal 95% CI \[−0.79, +0.20\]; §4.2.6).

